Clustering analysis of Fermi-LAT unidentified point sources

The Fermi Large Area Telescope (LAT) has detected thousands of sources since its launch in 2008, with many remaining unidentified. Some of these point sources may arise from source confusion. Specifically, there could be extended sources erroneously described as groups of point sources. Using the DBSCAN clustering algorithm, we analyze unidentified Fermi-LAT sources alongside some classified objects from the 4FGL-DR4 catalog. We identified 44 distinct clusters containing 106 sources, each including at least one unidentified source. Detailed modeling of selected clusters reveals some cases where extended source models are statistically preferred over multiple point sources. The work is motivated by prior observations of extended TeV gamma-ray sources, such as HESS J1813-178, and their GeV counterparts. In the case of HESS J1813-178, two unidentified Fermi-LAT point sources were detected in the region. Subsequent multiwavelength analysis combining TeV and GeV data showed that a single extended source is a better description of the emission in this region than two point-like sources.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

